On the Feasibility of Learning, Rather than Assuming, Human Biases for Reward Inference

Our goal is for agents to optimize the right reward function, despite how difficult it is for us to specify what that is. Inverse Reinforcement Learning (IRL) enables us to infer reward functions from demonstrations, but it usually assumes that the expert is noisily optimal. Real people, on the other hand, often have systematic biases: risk-aversion, myopia, etc. One option is to try to characterize these biases and account for them explicitly during learning. But in the era of deep learning, a natural suggestion researchers make is to avoid mathematical models of human behavior that are fraught with specific assumptions, and instead use a purely data-driven approach. We decided to put this to the test -- rather than relying on assumptions about which specific bias the demonstrator has when planning, we instead learn the demonstrator's planning algorithm that they use to generate demonstrations, as a differentiable planner. Our exploration yielded mixed findings: on the one hand, learning the planner can lead to better reward inference than relying on the wrong assumption; on the other hand, this benefit is dwarfed by the loss we incur by going from an exact to a differentiable planner. This suggest that at least for the foreseeable future, agents need a middle ground between the flexibility of data-driven methods and the useful bias of known human biases. Code is available at https://tinyurl.com/learningbiases.

==> latex_comb.py <==
def comb(mu_f, ste_f, out_f):
    """Combines means from file mu_f and std errors from file ste_f,
    writes to out_f

    Assumes each input file of form
    HEADER (ignored)
    name,mu_0,mu_1,...
    name1,mu_10,mu_11,...
    etc

    And only writes out the meaty rows. Assumes format for rows is
    '$ mu \pm sterr$', joins each entry with ' & '
    """
    lines = []

    with open(mu_f, 'r') as means:
        with open(ste_f, 'r') as sterrs:
            with open(out_f, 'w') as outfile:
                means.readline()
                sterrs.readline()
                ms = means.readlines()
                ss = sterrs.readlines()

                for mus, stes in zip(ms, ss):
                    name = mus.split(',')[0]
                    mus, stes = mus.split(',')[1:], stes.split(',')[1:]
                    tex_line = [name] 
                    for m, s in zip(mus, stes):
                        tex_line.append(r'$ {} \pm {} $'.format(m, s))
                    tex_line = ' & '.join(tex_line)
                    tex_line += r' \\ '
                    print(tex_line, file=outfile)
                    lines.append(tex_line)
    # print(lines)

if __name__ == '__main__':
    # comb('acc-means.csv', 'acc-sterrs.csv', 'acc-tex.txt')
    comb('reward-means.csv', 'reward-sterrs.csv', 'reward-tex.txt')

